Five legs @ three loops: N=4 sYM amplitude near mass-shell

We present a three-loop analysis of the scattering amplitude of five nearly massless W-bosons in planar maximally supersymmetric Yang-Mills theory. The basis of the master integrals is established, making use of the unitarity-cut sewing technique in six-dimensional N=(1,1) super-Yang-Mills theory. Its dimensional reduction down to four allows us to generate masses for internal and external states. We descend on the special Coulomb branch of maximally supersymmetric Yang-Mills theory by setting all propagator masses to zero. Employing explicit expressions for all integrals that we calculated in a companion paper, we find a concise representation for this infrared-sensitive observable. We confirm its exponentiation, both for infrared and finite terms. The infrared double logarithm manifests the anticipated universality through the octagon anomalous dimension as its governing coefficient. Unlike our previous two-loop result, this consideration reveals that each of the three independent kinematic structures furnishing the amplitude possesses its own function of 't Hooft coupling.

==> ans/Amplitude.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     30903,        910]
NotebookOptionsPosition[     28555,        866]
NotebookOutlinePosition[     28982,        883]
CellTagsIndexPosition[     28939,        880]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Amplitude", "Title",
 CellChangeTimes->{{3.7782147800743017`*^9, 3.7782147886662207`*^9}, {
  3.985831653610985*^9, 3.985831662424457*^9}, {3.9864702512164173`*^9, 
  3.986470256179278*^9}},ExpressionUUID->"148e8013-0472-417e-9a4e-\
d8fc85e6b880"],

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"us", "=", 
   RowBox[{"{", 
    RowBox[{"u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Us", "=", 
   RowBox[{"{", 
    RowBox[{"U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Ls", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["L", "#"], "&"}], ",", "5"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"utoU", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"us", "->", 
     FractionBox[
      RowBox[{
       RowBox[{"RotateLeft", "[", 
        RowBox[{"Us", ",", "1"}], "]"}], 
       RowBox[{"RotateRight", "[", 
        RowBox[{"Us", ",", "1"}], "]"}]}], "Us"]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Utou", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Us", "->", 
     FractionBox[
      RowBox[{
       RowBox[{"RotateLeft", "[", 
        RowBox[{"us", ",", "2"}], "]"}], 
       RowBox[{"RotateRight", "[", 
        RowBox[{"us", ",", "2"}], "]"}]}], "us"]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LtoU", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Ls", "->", 
     RowBox[{"Log", "[", "Us", "]"}]}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.906496282034855*^9, 3.9064962907330303`*^9}, 
   3.985831665632654*^9, {3.9858317975300922`*^9, 3.985831806304668*^9}, {
   3.9858321112731237`*^9, 3.985832122697064*^9}, {3.9858333944188623`*^9, 
   3.985833431491149*^9}, {3.9862479865444193`*^9, 3.986248074753269*^9}, {
   3.9862530415801163`*^9, 3.98625307687569*^9}, {3.986470216340056*^9, 
   3.9864702164882927`*^9}, {3.986470398318858*^9, 3.98647042517811*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"28f515d7-751e-470f-94f5-58d641d9e2eb"],

Cell[TextData[{
 "Definition of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"cyc", "=", 
    SubscriptBox["\[DoubleStruckCapitalP]", "5"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4e225239-9f10-4b3e-b8c4-840c958eabda"],
 " and cyc2=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalP]", "5"], TraditionalForm]],
  ExpressionUUID->"c7f5eb38-d224-4130-af05-72573ccd2a2a"],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[DoubleStruckCapitalP]", "_"], "5"], TraditionalForm]],
  ExpressionUUID->"986dffe4-6b37-47c6-9b00-3381a984ede5"],
 ". "
}], "Text",
 CellChangeTimes->{{3.9864702797070503`*^9, 
  3.986470326928114*^9}},ExpressionUUID->"ddf62896-7e0c-4227-8c5f-\
c4e49c24134e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C5rules", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"Ls", "->", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"NestList", "[", 
      RowBox[{"RotateRight", ",", "Ls", ",", "4"}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["C", "5"], " ", "group"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"D5rules", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"Ls", "->", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", "Ls", ",", "4"}], "]"}], ",", 
      RowBox[{"Reverse", "/@", 
       RowBox[{"NestList", "[", 
        RowBox[{"RotateRight", ",", "Ls", ",", "4"}], "]"}]}]}], "]"}]}]}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["D", "5"], " ", "group"}], "*)"}], ";"}]}], "Code",
 CellChangeTimes->{{3.986288259781406*^9, 3.986288294829556*^9}, {
  3.986288431063737*^9, 3.986288436455637*^9}, {3.986470275128727*^9, 
  3.986470275465538*^9}, {3.9864703375802183`*^9, 3.986470367531448*^9}, {
  3.9864704955157137`*^9, 3.986470496668345*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"449d21ba-a281-4fbb-814c-944c1d3fea2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cyc", "[", "expr_", "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"Total", "[", 
     RowBox[{"expr", "/.", "C5rules"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cyc2", "[", "expr_", "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"Total", "[", 
     RowBox[{"expr", "/.", "D5rules"}], "]"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.986470466931198*^9, 3.98647048275488*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3df399d6-a417-4387-bd4d-c916b225314e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FlatCollect", "::", "usage"}], "=", 
   "\"\<FlatCollect[expr, vars] works like Collect, but returns a flatter \
expanded structure. FlatCollect[expr, vars, func] applies func to collected \
coefficients, similarly to Collect.\>\""}], ";"}]], "Code",
 CellChangeTimes->{{3.986470466931198*^9, 3.98647048275488*^9}, 
   3.986669136015155*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"2403f2cf-69fc-47b3-8772-25c62bc789ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "FlatCollect", "]"}], " ", "=", " ", 
   RowBox[{"Options", "[", "Collect", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.986470466931198*^9, 3.98647048275488*^9}, {
  3.986669136015155*^9, 3.986669180854212*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d77fb635-ccc7-4ad5-b2e9-7b19e2cb432a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FlatCollect", "[", 
    RowBox[{"ex_", ",", " ", "pat_", ",", " ", 
     RowBox[{"opts", " ", ":", " ", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", "\n", "  ", 
   
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "id", "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Collect", "[", 
        RowBox[{"ex", ",", " ", "pat", ",", " ", "id", ",", " ", "opts"}], 
        "]"}], "]"}], " ", "/.", " ", 
      RowBox[{"id", " ", "->", " ", "Identity"}]}]}], "\n", "  ", "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.986470466931198*^9, 3.98647048275488*^9}, {
  3.986669136015155*^9, 3.986669153262486*^9}, {3.986669195957129*^9, 
  3.986669198437045*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"acde9164-8923-4abd-b14b-2479d48c2d7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FlatCollect", "[", 
    RowBox[{"ex_", ",", " ", "pat_", ",", " ", 
     RowBox[{"func", " ", ":", " ", 
      RowBox[{"Except", "[", 
       RowBox[{"_Rule", " ", "|", " ", "_RuleDelayed"}], "]"}]}], ",", " ", 
     RowBox[{"opts", " ", ":", " ", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], " ", ":=", "\n", "  ", 
   
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "id", "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Collect", "[", 
        RowBox[{"ex", ",", " ", "pat", ",", " ", 
         RowBox[{"id", " ", "@*", " ", "func"}], ",", " ", "opts"}], "]"}], 
       "]"}], " ", "/.", " ", 
      RowBox[{"id", " ", "->", " ", "Identity"}]}]}], "\n", "  ", "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.986470466931198*^9, 3.98647048275488*^9}, {
  3.986669136015155*^9, 3.986669153262486*^9}, {3.986669212378016*^9, 
  3.986669214172576*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"68573dcd-edf9-47a9-86a3-739a1ec1ecba"],

Cell[CellGroupData[{

Cell["Amplitude", "Section",
 CellChangeTimes->{{3.986252024534555*^9, 
  3.986252026889971*^9}},ExpressionUUID->"e47d817a-978a-4990-a8be-\
2841dc7bb6c1"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "i"], "=", 
    RowBox[{"log", "(", 
     SubscriptBox["v", "i"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "a8697d3d-a263-4539-958b-4e580f45a877"],
 ", where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "i"], TraditionalForm]],ExpressionUUID->
  "f29c1531-a1f9-43b8-8332-53bf4253ad8a"],
 "= ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["m", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8bb6c972-9046-460c-8e56-e620447d08ae"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", 
    RowBox[{"i", "-", "2"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2657140b-9bc8-4be5-a36b-b27ed50b7eb7"],
 "/",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "i"], TraditionalForm]],ExpressionUUID->
  "1c46f3aa-c88f-466c-8acc-cd0fbed5f498"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", 
    RowBox[{"i", "+", "1"}]], TraditionalForm]],ExpressionUUID->
  "a88a7156-9560-46bb-a17a-74ef8df4e596"],
 " , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "i"], TraditionalForm]],ExpressionUUID->
  "ada31740-14b2-49ed-ba9f-bac62e26b473"],
 "=(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "i"], "+", 
    SubscriptBox["p", 
     RowBox[{"i", "+", "1"}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "69740991-d0e9-4df6-8ece-53b6a04da2b9"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[")", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c67e80fb-da8b-41bd-8a36-52860be4ee77"]
}], "Text",
 CellChangeTimes->{{3.986469929644557*^9, 3.986469959022114*^9}, {
  3.986668123870672*^9, 3.9866681650946693`*^9}, {3.986668234667789*^9, 
  3.986668300801683*^9}, {3.9866683423960114`*^9, 
  3.986668410263852*^9}},ExpressionUUID->"5a674542-2e99-4b4f-baee-\
2ab3cc0ffb93"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "0", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.986252030819392*^9, 3.9862520349832067`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9b1afed2-cc40-4675-a8f5-9d17587e6548"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "1", "]"}], "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["2", "1"], "4"]}], 
    RowBox[{"cyc", "[", 
     RowBox[{"<<", "\"\<I1.1.m\>\""}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.986419339097145*^9, 3.986419360651092*^9}, {
  3.98641957969446*^9, 3.986419583843643*^9}, {3.986470506102847*^9, 
  3.986470512080819*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"306dbb1c-6304-454f-bb0b-cf0c1f1bf48f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["L", "1"]}], " ", 
   SubscriptBox["L", "2"]}], "-", 
  RowBox[{
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "3"]}], "-", 
  RowBox[{
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "4"]}], "-", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "5"]}], "-", 
  RowBox[{
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["L", "5"]}], "-", 
  RowBox[{"5", " ", 
   SubscriptBox["\[Zeta]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.986419354902442*^9, 3.9864193611657124`*^9}, 
   3.986419584438354*^9, 3.986463212328829*^9, 3.986470432731333*^9, 
   3.986470512653371*^9, 3.986471482445037*^9, 3.986668047544015*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"6f2e31a9-72f3-4df6-9c4f-076f568e6889"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "2", "]"}], "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["2", "2"], "8"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cyc", "[", 
       RowBox[{"<<", "\"\<I1.2.m\>\""}], "]"}], "+", 
      RowBox[{"cyc", "[", 
       RowBox[{"<<", "\"\<I1.2.m\>\""}], "]"}], "+", 
      RowBox[{"cyc", "[", 
       RowBox[{"<<", "\"\<I2.2.m\>\""}], "]"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.98646321728275*^9, 3.986463247298427*^9}, {
  3.9864633111502132`*^9, 3.986463313658193*^9}, {3.986470517927205*^9, 
  3.986470535046865*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"85ac3082-b292-467c-81e8-03b1f813c194"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["L", "1", "2"], " ", 
   SubsuperscriptBox["L", "2", "2"]}], "+", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubsuperscriptBox["L", "2", "2"], " ", 
   SubscriptBox["L", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["L", "2", "2"], " ", 
   SubsuperscriptBox["L", "3", "2"]}], "+", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "4"]}], "+", 
  RowBox[{
   SubscriptBox["L", "2"], " ", 
   SubsuperscriptBox["L", "3", "2"], " ", 
   SubscriptBox["L", "4"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["L", "3", "2"], " ", 
   SubsuperscriptBox["L", "4", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["L", "1", "2"], " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   SubscriptBox["L", "3"], " ", 
   SubsuperscriptBox["L", "4", "2"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["L", "1", "2"], " ", 
   SubsuperscriptBox["L", "5", "2"]}], "+", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "4"], " ", 
   SubsuperscriptBox["L", "5", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["L", "4", "2"], " ", 
   SubsuperscriptBox["L", "5", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["L", "1", "2"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{"7", " ", 
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["L", "2", "2"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{"7", " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["L", "3", "2"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{"7", " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["L", "4", "2"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{"7", " ", 
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "5"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "5"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "5"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{"7", " ", 
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["L", "5"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["L", "5", "2"], " ", 
   SubscriptBox["\[Zeta]", "2"]}], "+", 
  RowBox[{"65", " ", 
   SubscriptBox["\[Zeta]", "4"]}]}]], "Output",
 CellChangeTimes->{3.986463314253117*^9, 3.9864705357820797`*^9, 
  3.9864714824865103`*^9, 3.986668058295023*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"4cd465b7-01ad-4e1f-945e-5a275ac067f1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "3", "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I1.3.m\>\""}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I2.3.m\>\""}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I3.3.m\>\""}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I4.3.m\>\""}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I4.3.m\>\""}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I5.3.m\>\""}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I6.3.m\>\""}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I7.3.m\>\""}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"cyc2", "[", 
         RowBox[{"<<", "\"\<I8.3.m\>\""}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.986466770449198*^9, 3.9864667794278107`*^9}, {
   3.986466833357336*^9, 3.986466887223062*^9}, 3.9864669653902197`*^9, {
   3.98646701156179*^9, 3.986467017645102*^9}, {3.9864671772137203`*^9, 
   3.986467189335052*^9}, 3.986469683347365*^9, {3.986470588230754*^9, 
   3.986470622857884*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"28d4dab1-3005-431c-ad40-052af86d8d52"],

Cell[TextData[{
 "Full result for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"log", "(", 
    SubscriptBox["M", "5"], ")"}], TraditionalForm]],ExpressionUUID->
  "86b2528b-b9f0-48c6-ab40-ca97e6bc9d15"],
 " up to three loops in terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "i"], "=", 
    RowBox[{"log", "(", 
     SubscriptBox["v", "i"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "1bc29084-97f3-4e13-8469-a3e82bd80045"],
 ":"
}], "Text",
 CellChangeTimes->{{3.986469929644557*^9, 3.986469959022114*^9}, {
  3.986668426583946*^9, 3.986668427550611*^9}, {3.986669328155385*^9, 
  3.986669364113688*^9}},ExpressionUUID->"6fe3e3ad-8ad2-4f87-b095-\
69850d4559c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FlatCollect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"gg", " ", 
          RowBox[{"M", "[", "1", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["gg", "2"], 
          RowBox[{"M", "[", "2", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["gg", "3"], 
          RowBox[{"M", "[", "3", "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"gg", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Zeta]", 
        RowBox[{"n_", "?", "EvenQ"}]], ":>", 
       RowBox[{
        FractionBox[
         SubsuperscriptBox["\[Zeta]", "2", 
          RowBox[{"n", "/", "2"}]], 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "2", "]"}], 
          RowBox[{"n", "/", "2"}]]], 
        RowBox[{"Zeta", "[", "n", "]"}]}]}], "}"}]}], ",", 
    SubscriptBox["L", "_"], ",", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "gg", ",", "Factor"}], "]"}], "&"}]}], "]"}], "/.", 
  RowBox[{
   SubscriptBox["\[Zeta]", "n_"], ":>", 
   RowBox[{"Zeta", "[", "n", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.986275323903471*^9, 3.986275353827243*^9}, 
   3.986275705239609*^9, {3.98646332969242*^9, 3.986463337103674*^9}, {
   3.9864663130231256`*^9, 3.9864663223145123`*^9}, {3.986466975425087*^9, 
   3.9864669956111097`*^9}, {3.986468267722621*^9, 3.98646833101392*^9}, {
   3.986468379963255*^9, 3.986468412625586*^9}, {3.986468487666586*^9, 
   3.986468500251248*^9}, {3.986468540105715*^9, 3.986468547738474*^9}, {
   3.986468658330311*^9, 3.9864686662626762`*^9}, {3.986468709051483*^9, 
   3.986468732586668*^9}, {3.98646898915129*^9, 3.9864689911540937`*^9}, {
   3.986469860108759*^9, 3.986469867868009*^9}, {3.9864699696105957`*^9, 
   3.9864699797925177`*^9}, {3.986470152362578*^9, 3.986470161249819*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d93d6d52-4d7d-4584-9a44-94a0e7c52464"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", "gg", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "6"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["gg", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}], "8"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "45"]}], ")"}], " ", 
   SubsuperscriptBox["L", "1", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "gg"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "45"]}], ")"}], " ", 
   SubsuperscriptBox["L", "2", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "gg"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "45"]}], ")"}], " ", 
   SubsuperscriptBox["L", "3", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "gg"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "45"]}], ")"}], " ", 
   SubsuperscriptBox["L", "4", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "gg"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "1"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "2"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "3"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "gg"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "180"]}], ")"}], " ", 
   SubscriptBox["L", "4"], " ", 
   SubscriptBox["L", "5"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gg", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["gg", "3"], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "45"]}], ")"}], " ", 
   SubsuperscriptBox["L", "5", "2"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["gg", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8100896985902131", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "216"]}], "-", 
      RowBox[{"217666310400000", " ", 
       RowBox[{"c163", "[", "0", "]"}]}], "-", 
      RowBox[{"217666310400000", " ", 
       RowBox[{"c99", "[", "0", "]"}]}], "+", 
      RowBox[{"2551208638584760", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}], 
   "43533262080000"]}]], "Output",
 CellChangeTimes->{{3.986275341932481*^9, 3.98627540716308*^9}, {
   3.986275478335709*^9, 3.986275542090064*^9}, {3.986275634415958*^9, 
   3.9862756486125183`*^9}, {3.986275686145399*^9, 3.9862757057882977`*^9}, {
   3.986275802415504*^9, 3.9862758197114897`*^9}, 3.9864633376709003`*^9, {
   3.9864663193675003`*^9, 3.986466322789953*^9}, 3.986466356718588*^9, {
   3.9864664909307213`*^9, 3.9864664962941008`*^9}, 3.986466890310195*^9, {
   3.98646696792588*^9, 3.9864670203335037`*^9}, {3.98646718386137*^9, 
   3.986467203460126*^9}, 3.986467989962949*^9, 3.9864682651760406`*^9, {
   3.9864683268396273`*^9, 3.98646833149647*^9}, {3.98646838055934*^9, 
   3.986468413398795*^9}, 3.986468501533957*^9, {3.986468544728511*^9, 
   3.986468548530349*^9}, {3.9864686685816317`*^9, 3.986468732801012*^9}, 
   3.9864689918256397`*^9, 3.986469868084251*^9, 3.986469905089554*^9, {
   3.986469970057661*^9, 3.986469980503564*^9}, 3.986470161612165*^9, 
   3.98647062767524*^9, 3.986471482943843*^9, 3.986668443828024*^9, 
   3.986669233366295*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"fa778cb5-2f87-4207-92df-9be5e8275dde"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1512, 916},
WindowMargins->{{-1, Automatic}, {Automatic, 0}},
Magnification:>1.4 Inherited,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dac7bff1-e535-4070-a2f5-26179ddafb27"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 253, 4, 136, "Title",ExpressionUUID->"148e8013-0472-417e-9a4e-d8fc85e6b880"],
Cell[832, 28, 1823, 50, 290, "Code",ExpressionUUID->"28f515d7-751e-470f-94f5-58d641d9e2eb"],
Cell[2658, 80, 743, 23, 49, "Text",ExpressionUUID->"ddf62896-7e0c-4227-8c5f-c4e49c24134e"],
Cell[3404, 105, 1244, 34, 101, "Code",ExpressionUUID->"449d21ba-a281-4fbb-814c-944c1d3fea2d"],
Cell[4651, 141, 564, 15, 101, "Code",ExpressionUUID->"3df399d6-a417-4387-bd4d-c916b225314e"],
Cell[5218, 158, 467, 9, 73, "Code",ExpressionUUID->"2403f2cf-69fc-47b3-8772-25c62bc789ad"],
Cell[5688, 169, 355, 7, 73, "Code",ExpressionUUID->"d77fb635-ccc7-4ad5-b2e9-7b19e2cb432a"],
Cell[6046, 178, 852, 21, 155, "Code",ExpressionUUID->"acde9164-8923-4abd-b14b-2479d48c2d7a"],
Cell[6901, 201, 1039, 25, 155, "Code",ExpressionUUID->"68573dcd-edf9-47a9-86a3-739a1ec1ecba"],
Cell[CellGroupData[{
Cell[7965, 230, 154, 3, 93, "Section",ExpressionUUID->"e47d817a-978a-4990-a8be-2841dc7bb6c1"],
Cell[8122, 235, 1861, 60, 49, "Text",ExpressionUUID->"5a674542-2e99-4b4f-baee-2ab3cc0ffb93"],
Cell[9986, 297, 243, 5, 42, "Input",ExpressionUUID->"9b1afed2-cc40-4675-a8f5-9d17587e6548"],
Cell[CellGroupData[{
Cell[10254, 306, 510, 13, 68, "Input",ExpressionUUID->"306dbb1c-6304-454f-bb0b-cf0c1f1bf48f"],
Cell[10767, 321, 794, 23, 49, "Output",ExpressionUUID->"6f2e31a9-72f3-4df6-9c4f-076f568e6889"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11598, 349, 697, 18, 69, "Input",ExpressionUUID->"85ac3082-b292-467c-81e8-03b1f813c194"],
Cell[12298, 369, 3982, 126, 146, "Output",ExpressionUUID->"4cd465b7-01ad-4e1f-945e-5a275ac067f1"]
}, Open  ]],
Cell[16295, 498, 1804, 50, 188, "Input",ExpressionUUID->"28d4dab1-3005-431c-ad40-052af86d8d52"],
Cell[18102, 550, 686, 20, 49, "Text",ExpressionUUID->"6fe3e3ad-8ad2-4f87-b095-69850d4559c4"],
Cell[CellGroupData[{
Cell[18813, 574, 2025, 48, 119, "Input",ExpressionUUID->"d93d6d52-4d7d-4584-9a44-94a0e7c52464"],
Cell[20841, 624, 7674, 237, 340, "Output",ExpressionUUID->"fa778cb5-2f87-4207-92df-9be5e8275dde"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> ans/I1.1.m <==
(* ::Package:: *)

Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]*Subscript[L, 5] +
 2*Subscript[\[Zeta], 2]


==> ans/I1.2.m <==
(Subscript[L, 4]^2*(Subscript[L, 3] + Subscript[L, 5])^2)/4 + 
 ((Subscript[L, 3]^2 + 4*Subscript[L, 3]*Subscript[L, 4] + 
    Subscript[L, 4]^2 + 2*Subscript[L, 3]*Subscript[L, 5] + 
    4*Subscript[L, 4]*Subscript[L, 5] + Subscript[L, 5]^2)*
   Subscript[\[Zeta], 2])/2 + (21*Subscript[\[Zeta], 4])/2


==> ans/I1.3.m <==
(Subscript[L, 3]^3*(Subscript[L, 2] + Subscript[L, 4])^3)/36 + 
 (Subscript[L, 3]*(Subscript[L, 2] + Subscript[L, 4])*
   (Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[\[Zeta], 2])/6 + 
 (7*(Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[\[Zeta], 4])/2 + (155*Subscript[\[Zeta], 6])/4


==> ans/I2.2.m <==
(Subscript[L, 1]*(Subscript[L, 2]^2*Subscript[L, 3] + 
    2*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    2*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    Subscript[L, 4]*Subscript[L, 5]^2))/2 + 
 ((4*Subscript[L, 1]*Subscript[L, 2] - Subscript[L, 2]^2 + 
    2*Subscript[L, 1]*Subscript[L, 3] + 2*Subscript[L, 1]*Subscript[L, 4] - 
    2*Subscript[L, 2]*Subscript[L, 4] + 4*Subscript[L, 3]*Subscript[L, 4] + 
    4*Subscript[L, 1]*Subscript[L, 5] - 2*Subscript[L, 3]*Subscript[L, 5] - 
    Subscript[L, 5]^2)*Subscript[\[Zeta], 2])/2 + 
 (-2*Subscript[L, 1] + Subscript[L, 3] + Subscript[L, 4])*
  Subscript[\[Zeta], 3] + 5*Subscript[\[Zeta], 4]


==> ans/I2.3.m <==
(Subscript[L, 1]*Subscript[L, 2]^3*Subscript[L, 3]^2 + 
   3*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 3]^2*Subscript[L, 4] + 
   3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2*Subscript[L, 4]^2 + 
   3*Subscript[L, 1]*Subscript[L, 3]^2*Subscript[L, 4]^2*Subscript[L, 5] + 
   3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]^2*Subscript[L, 5]^2 + 
   Subscript[L, 1]*Subscript[L, 4]^2*Subscript[L, 5]^3)/12 + 
 ((Subscript[L, 1]*Subscript[L, 2]^3 + 6*Subscript[L, 1]*Subscript[L, 2]^2*
     Subscript[L, 3] - Subscript[L, 2]^3*Subscript[L, 3] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2 + 
    3*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 4] + 
    12*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] - 
    3*Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 3]^2*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4]^2 + 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]^2 - 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]^2 + 
    3*Subscript[L, 3]^2*Subscript[L, 4]^2 + 3*Subscript[L, 1]*
     Subscript[L, 3]^2*Subscript[L, 5] + 12*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4]*Subscript[L, 5] - 3*Subscript[L, 3]^2*Subscript[L, 4]*
     Subscript[L, 5] + 3*Subscript[L, 1]*Subscript[L, 4]^2*Subscript[L, 5] + 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 5]^2 + 
    6*Subscript[L, 1]*Subscript[L, 4]*Subscript[L, 5]^2 - 
    3*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2 + 
    Subscript[L, 1]*Subscript[L, 5]^3 - Subscript[L, 4]*Subscript[L, 5]^3)*
   Subscript[\[Zeta], 2])/6 + 
 ((-Subscript[L, 2]^3 - 3*Subscript[L, 1]*Subscript[L, 3]^2 - 
    3*Subscript[L, 2]^2*Subscript[L, 4] - 12*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4] + 3*Subscript[L, 3]^2*Subscript[L, 4] - 
    3*Subscript[L, 1]*Subscript[L, 4]^2 - 3*Subscript[L, 2]*
     Subscript[L, 4]^2 + 3*Subscript[L, 3]*Subscript[L, 4]^2 - 
    3*Subscript[L, 3]^2*Subscript[L, 5] - 3*Subscript[L, 3]*
     Subscript[L, 5]^2 - Subscript[L, 5]^3)*Subscript[\[Zeta], 3])/6 + 
 (-4*Subscript[L, 1] - Subscript[L, 2] + 5*Subscript[L, 3] + 
   5*Subscript[L, 4] - Subscript[L, 5])*Subscript[\[Zeta], 2]*
  Subscript[\[Zeta], 3] + 2*Subscript[\[Zeta], 3]^2 + 
 ((42*Subscript[L, 1]*Subscript[L, 2] - 10*Subscript[L, 2]^2 + 
    35*Subscript[L, 1]*Subscript[L, 3] - 10*Subscript[L, 2]*Subscript[L, 3] + 
    7*Subscript[L, 3]^2 + 35*Subscript[L, 1]*Subscript[L, 4] - 
    20*Subscript[L, 2]*Subscript[L, 4] + 20*Subscript[L, 3]*Subscript[L, 4] + 
    7*Subscript[L, 4]^2 + 42*Subscript[L, 1]*Subscript[L, 5] - 
    20*Subscript[L, 3]*Subscript[L, 5] - 10*Subscript[L, 4]*Subscript[L, 5] - 
    10*Subscript[L, 5]^2)*Subscript[\[Zeta], 4])/4 - 
 4*Subscript[L, 1]*Subscript[\[Zeta], 5] + (77*Subscript[\[Zeta], 6])/8


==> ans/I3.3.m <==
((2*Subscript[L, 1]^3*Subscript[L, 2] + 3*Subscript[L, 1]^2*Subscript[L, 2]*
     Subscript[L, 3] + 3*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 4] + 
    6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]^2 + 
    Subscript[L, 3]*Subscript[L, 4]^3)*Subscript[L, 5]^2)/12 + 
 ((2*Subscript[L, 1]^3*Subscript[L, 2] + 3*Subscript[L, 1]^2*Subscript[L, 2]*
     Subscript[L, 3] + 3*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 4] + 
    6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]^2 + 
    Subscript[L, 3]*Subscript[L, 4]^3 - 2*Subscript[L, 1]^3*Subscript[L, 5] + 
    6*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 5] - 
    3*Subscript[L, 1]^2*Subscript[L, 3]*Subscript[L, 5] + 
    12*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 5] - 
    3*Subscript[L, 1]^2*Subscript[L, 4]*Subscript[L, 5] - 
    6*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    12*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] - 
    3*Subscript[L, 2]*Subscript[L, 4]^2*Subscript[L, 5] - 
    Subscript[L, 4]^3*Subscript[L, 5] + 3*Subscript[L, 1]^2*
     Subscript[L, 5]^2 + 3*Subscript[L, 1]*Subscript[L, 2]*
     Subscript[L, 5]^2 + 3*Subscript[L, 2]*Subscript[L, 3]*
     Subscript[L, 5]^2 + 6*Subscript[L, 1]*Subscript[L, 4]*
     Subscript[L, 5]^2 + 3*Subscript[L, 2]*Subscript[L, 4]*
     Subscript[L, 5]^2 + 3*Subscript[L, 3]*Subscript[L, 4]*
     Subscript[L, 5]^2 + 3*Subscript[L, 4]^2*Subscript[L, 5]^2)*
   Subscript[\[Zeta], 2])/6 + 
 ((-2*Subscript[L, 1]^3 - 3*Subscript[L, 1]^2*Subscript[L, 3] - 
    3*Subscript[L, 1]^2*Subscript[L, 4] - 6*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4] + 3*Subscript[L, 2]*Subscript[L, 4]^2 + 
    Subscript[L, 4]^3 + 6*Subscript[L, 2]*Subscript[L, 4]*Subscript[L, 5] + 
    6*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    3*Subscript[L, 2]*Subscript[L, 5]^2 - 6*Subscript[L, 4]*
     Subscript[L, 5]^2)*Subscript[\[Zeta], 3])/6 + 
 (-Subscript[L, 1] + 3*Subscript[L, 2] + Subscript[L, 3] - 
   4*Subscript[L, 4] - 3*Subscript[L, 5])*Subscript[\[Zeta], 2]*
  Subscript[\[Zeta], 3] - 3*Subscript[\[Zeta], 3]^2 + 
 ((10*Subscript[L, 1]*Subscript[L, 2] - 20*Subscript[L, 1]*Subscript[L, 3] + 
    42*Subscript[L, 2]*Subscript[L, 3] + 20*Subscript[L, 1]*Subscript[L, 4] - 
    11*Subscript[L, 2]*Subscript[L, 4] + Subscript[L, 3]*Subscript[L, 4] + 
    10*Subscript[L, 4]^2 + 30*Subscript[L, 1]*Subscript[L, 5] + 
    6*Subscript[L, 2]*Subscript[L, 5] + 4*Subscript[L, 3]*Subscript[L, 5] + 
    20*Subscript[L, 4]*Subscript[L, 5] + 10*Subscript[L, 5]^2)*
   Subscript[\[Zeta], 4])/4 + 2*(Subscript[L, 2] + Subscript[L, 3])*
  Subscript[\[Zeta], 5] + 28*Subscript[\[Zeta], 6]


==> ans/I4.3.m <==
(Subscript[L, 3]^3*(Subscript[L, 2] + Subscript[L, 4])^3)/36 + 
 (Subscript[L, 3]*(Subscript[L, 2] + Subscript[L, 4])*
   (Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[\[Zeta], 2])/6 + 
 (7*(Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[\[Zeta], 4])/2 + (155*Subscript[\[Zeta], 6])/4


==> ans/I5.3.m <==
c163[0] + c99[0] + 
 (Subscript[L, 2]*(3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2*
     Subscript[L, 4] + Subscript[L, 2]*Subscript[L, 3]^3*Subscript[L, 4] + 
    Subscript[L, 1]^3*Subscript[L, 2]*Subscript[L, 5] + 
    3*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 4]*Subscript[L, 5] + 
    6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]*
     Subscript[L, 5] + Subscript[L, 1]^3*Subscript[L, 5]^2 + 
    3*Subscript[L, 1]^2*Subscript[L, 4]*Subscript[L, 5]^2 + 
    6*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2))/
  12 + ((3*Subscript[L, 1]^2*Subscript[L, 2]^2 + 
    6*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 3] - 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2 - 
    Subscript[L, 2]*Subscript[L, 3]^3 + 3*Subscript[L, 1]*Subscript[L, 2]^2*
     Subscript[L, 4] + 6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*
     Subscript[L, 4] + 3*Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 3]^2*Subscript[L, 4] + 
    6*Subscript[L, 2]*Subscript[L, 3]^2*Subscript[L, 4] + 
    Subscript[L, 3]^3*Subscript[L, 4] + 6*Subscript[L, 1]^2*Subscript[L, 2]*
     Subscript[L, 5] + 3*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 5] - 
    3*Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 5] + 
    12*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4]*Subscript[L, 5] + 
    12*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 5]^2 - 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 5]^2 - 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 5]^2 + 
    6*Subscript[L, 1]*Subscript[L, 4]*Subscript[L, 5]^2 + 
    3*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2)*
   Subscript[\[Zeta], 2])/6 + 
 ((-6*Subscript[L, 1]*Subscript[L, 2]^2 + 6*Subscript[L, 1]*Subscript[L, 2]*
     Subscript[L, 3] + 3*Subscript[L, 2]^2*Subscript[L, 3] - 
    3*Subscript[L, 1]*Subscript[L, 3]^2 - Subscript[L, 3]^3 + 
    6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4] + 
    6*Subscript[L, 2]^2*Subscript[L, 4] - 6*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4] - 12*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 2]^2*Subscript[L, 5] + 6*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 5] - 6*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    3*Subscript[L, 1]*Subscript[L, 5]^2 + 3*Subscript[L, 2]*
     Subscript[L, 5]^2 + 6*Subscript[L, 3]*Subscript[L, 5]^2 - 
    3*Subscript[L, 4]*Subscript[L, 5]^2)*Subscript[\[Zeta], 3])/6 + 
 (-4*Subscript[L, 1] - 7*Subscript[L, 2] + 7*Subscript[L, 3] + 
   2*Subscript[L, 4] - 4*Subscript[L, 5])*Subscript[\[Zeta], 2]*
  Subscript[\[Zeta], 3] - (1040327133047*Subscript[\[Zeta], 3]^2)/
  70670880000 + ((41*Subscript[L, 1]*Subscript[L, 2] + 3*Subscript[L, 2]^2 + 
    12*Subscript[L, 1]*Subscript[L, 3] + 20*Subscript[L, 2]*Subscript[L, 3] - 
    10*Subscript[L, 3]^2 + 9*Subscript[L, 1]*Subscript[L, 4] + 
    Subscript[L, 2]*Subscript[L, 4] + 9*Subscript[L, 3]*Subscript[L, 4] + 
    9*Subscript[L, 1]*Subscript[L, 5] + 28*Subscript[L, 2]*Subscript[L, 5] - 
    22*Subscript[L, 3]*Subscript[L, 5] + 31*Subscript[L, 4]*Subscript[L, 5] - 
    4*Subscript[L, 5]^2)*Subscript[\[Zeta], 4])/4 - 
 2*(3*Subscript[L, 1] + Subscript[L, 2] + 2*Subscript[L, 3] - 
   2*Subscript[L, 5])*Subscript[\[Zeta], 5] + 
 (5497193311022131*Subscript[\[Zeta], 6])/49752299520000


==> ans/I6.3.m <==
(Subscript[L, 1]*(Subscript[L, 2]^3*Subscript[L, 3]^2 + 
    3*Subscript[L, 2]^2*Subscript[L, 3]^2*Subscript[L, 4] + 
    3*Subscript[L, 2]*Subscript[L, 3]^2*Subscript[L, 4]^2 + 
    3*Subscript[L, 3]^2*Subscript[L, 4]^2*Subscript[L, 5] + 
    3*Subscript[L, 3]*Subscript[L, 4]^2*Subscript[L, 5]^2 + 
    Subscript[L, 4]^2*Subscript[L, 5]^3))/12 + 
 ((Subscript[L, 1]*Subscript[L, 2]^3 + 6*Subscript[L, 1]*Subscript[L, 2]^2*
     Subscript[L, 3] - Subscript[L, 2]^3*Subscript[L, 3] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2 + 
    3*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 4] + 
    12*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] - 
    3*Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 3]^2*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4]^2 + 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]^2 - 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]^2 + 
    3*Subscript[L, 3]^2*Subscript[L, 4]^2 + 3*Subscript[L, 1]*
     Subscript[L, 3]^2*Subscript[L, 5] + 12*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4]*Subscript[L, 5] - 3*Subscript[L, 3]^2*Subscript[L, 4]*
     Subscript[L, 5] + 3*Subscript[L, 1]*Subscript[L, 4]^2*Subscript[L, 5] + 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 5]^2 + 
    6*Subscript[L, 1]*Subscript[L, 4]*Subscript[L, 5]^2 - 
    3*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2 + 
    Subscript[L, 1]*Subscript[L, 5]^3 - Subscript[L, 4]*Subscript[L, 5]^3)*
   Subscript[\[Zeta], 2])/6 + 
 ((-Subscript[L, 2]^3 - 3*Subscript[L, 1]*Subscript[L, 3]^2 - 
    3*Subscript[L, 2]^2*Subscript[L, 4] - 12*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4] + 3*Subscript[L, 3]^2*Subscript[L, 4] - 
    3*Subscript[L, 1]*Subscript[L, 4]^2 - 3*Subscript[L, 2]*
     Subscript[L, 4]^2 + 3*Subscript[L, 3]*Subscript[L, 4]^2 - 
    3*Subscript[L, 3]^2*Subscript[L, 5] - 3*Subscript[L, 3]*
     Subscript[L, 5]^2 - Subscript[L, 5]^3)*Subscript[\[Zeta], 3])/6 + 
 (-4*Subscript[L, 1] - Subscript[L, 2] + 5*Subscript[L, 3] + 
   5*Subscript[L, 4] - Subscript[L, 5])*Subscript[\[Zeta], 2]*
  Subscript[\[Zeta], 3] + 2*Subscript[\[Zeta], 3]^2 + 
 ((42*Subscript[L, 1]*Subscript[L, 2] - 10*Subscript[L, 2]^2 + 
    35*Subscript[L, 1]*Subscript[L, 3] - 10*Subscript[L, 2]*Subscript[L, 3] + 
    7*Subscript[L, 3]^2 + 35*Subscript[L, 1]*Subscript[L, 4] - 
    20*Subscript[L, 2]*Subscript[L, 4] + 20*Subscript[L, 3]*Subscript[L, 4] + 
    7*Subscript[L, 4]^2 + 42*Subscript[L, 1]*Subscript[L, 5] - 
    20*Subscript[L, 3]*Subscript[L, 5] - 10*Subscript[L, 4]*Subscript[L, 5] - 
    10*Subscript[L, 5]^2)*Subscript[\[Zeta], 4])/4 - 
 4*Subscript[L, 1]*Subscript[\[Zeta], 5] + (77*Subscript[\[Zeta], 6])/8


==> ans/I7.3.m <==
(Subscript[L, 1]*Subscript[L, 2]*(2*Subscript[L, 1]^2 + 
    3*Subscript[L, 1]*Subscript[L, 3] + 3*Subscript[L, 1]*Subscript[L, 4] + 
    6*Subscript[L, 3]*Subscript[L, 4])*Subscript[L, 5]*
   (Subscript[L, 2] + Subscript[L, 5]))/12 + 
 ((Subscript[L, 1]^2*Subscript[L, 2]^2 + 2*Subscript[L, 1]*Subscript[L, 2]^2*
     Subscript[L, 3] + Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 4] + 
    4*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 5] + 
    Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 5] + 
    4*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 5] + 
    4*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4]*Subscript[L, 5] + 
    4*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    Subscript[L, 1]^2*Subscript[L, 5]^2 + Subscript[L, 1]*Subscript[L, 2]*
     Subscript[L, 5]^2 + 2*Subscript[L, 1]*Subscript[L, 4]*
     Subscript[L, 5]^2 + Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2)*
   Subscript[\[Zeta], 2])/2 + 
 ((-4*Subscript[L, 1]^3 - 6*Subscript[L, 1]^2*Subscript[L, 3] - 
    3*Subscript[L, 2]^2*Subscript[L, 3] - 6*Subscript[L, 1]^2*
     Subscript[L, 4] + 3*Subscript[L, 2]^2*Subscript[L, 4] - 
    12*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4] - 
    6*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    6*Subscript[L, 2]^2*Subscript[L, 5] - 6*Subscript[L, 3]*Subscript[L, 4]*
     Subscript[L, 5] + 6*Subscript[L, 2]*Subscript[L, 5]^2 + 
    3*Subscript[L, 3]*Subscript[L, 5]^2 - 3*Subscript[L, 4]*
     Subscript[L, 5]^2)*Subscript[\[Zeta], 3])/6 + 
 (-2*Subscript[L, 1] - 3*Subscript[L, 2] - 3*Subscript[L, 5])*
  Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3] - 4*Subscript[\[Zeta], 3]^2 + 
 ((40*Subscript[L, 1]*Subscript[L, 2] + 3*Subscript[L, 2]^2 + 
    31*Subscript[L, 2]*Subscript[L, 3] - Subscript[L, 2]*Subscript[L, 4] + 
    40*Subscript[L, 1]*Subscript[L, 5] + 12*Subscript[L, 2]*Subscript[L, 5] - 
    Subscript[L, 3]*Subscript[L, 5] + 31*Subscript[L, 4]*Subscript[L, 5] + 
    3*Subscript[L, 5]^2)*Subscript[\[Zeta], 4])/4 + 
 2*(Subscript[L, 2] + Subscript[L, 5])*Subscript[\[Zeta], 5] + 
 28*Subscript[\[Zeta], 6]


==> ans/I8.3.m <==
-1/3*((Subscript[L, 2] + Subscript[L, 5])^3*Subscript[\[Zeta], 3]) - 
 2*(Subscript[L, 2] + Subscript[L, 5])*Subscript[\[Zeta], 2]*
  Subscript[\[Zeta], 3] - 4*Subscript[\[Zeta], 3]^2 + 
 3*(Subscript[L, 2] + Subscript[L, 5])^2*Subscript[\[Zeta], 4] - 
 10*(Subscript[L, 2] + Subscript[L, 5])*Subscript[\[Zeta], 5] + 
 (41*Subscript[\[Zeta], 6])/2

